Measuring an off-Center Detonation through Infrared Line Profiles: The peculiar Type Ia Supernova SN~2020qxp/ASASSN-20jq

We present and analyze a near infrared(NIR) spectrum of the under-luminous Type Ia supernova SN~2020qxp/ASASSN-20jq obtained with NIRES at the Keck Observatory 191 days after B-band maximum. The spectrum is dominated by a number of broad emission features including the [FeII] at 1.644mu which is highly asymmetric with a tilted top and a peak red-shifted by ~2,000km/s. In comparison with 2-D non-LTE synthetic spectra computed from 3-D simulations of off-center delayed-detonation Chandrasekhar-mass white-dwarf(WD) models, we find good agreement between the observed lines and the synthetic profiles, and are able to unravel the structure of the progenitor's envelope. We find that the size and tilt of the [Fe II] 1.644mu-profile (in velocity space) is an effective way to determine the location of an off-center delayed-detonation transition (DDT) and the viewing angle, and it requires a WD with a high central density of ~4E9$g/cm^3$. We also tentatively identify a stable Ni feature around 1.9mu characterized by a `pot-belly' profile that is slightly offset with respect to the kinematic center. In the case of SN~2020qxp/ASASSN-20jq, we estimate that the location of the DDT is ~0.3M(WD) off-center, which gives rise to an asymmetric distribution of the underlying ejecta. We also demonstrate that low-luminosity and high-density WD SNIa progenitors exhibit a very strong overlap of Ca and 56Ni in physical space. This results in the formation of a prevalent [Ca II] 0.73mu emission feature, which is sensitive to asymmetry effects. Our findings are discussed within the context of alternative scenarios, including off-center C/O detonations in He-triggered sub-M(Ch)-WDs and the direct collision of two WDs. Snapshot programs with Gemini/Keck/VLT/ELT class instruments and our spectropolarimetry program are complementary to mid-IR spectra by JWST.

==> dissipation.py <==
import unyt
import numpy as np

#
# Take 1: as in Choudhuri to make sure I get it right.
#

#units
qe = np.abs(unyt.electron_charge.in_units('esu'))
c = unyt.speed_of_light.in_cgs()
kb = unyt.boltzmann_constant
pi = np.pi
me = unyt.electron_mass


class SpitzerResistivityEtc():
    def __init__(self,T,n,Z,GammaE,L):
        #Note that this has a typo relative to (13.26) in Choudhuri
        #Necessary to make the numbers come out right is an extra qe
        self.CoulombLambda = 3/(2*Z*qe**3)*(kb**3*T**3/(pi*n))**0.5
        self.lnLambda = np.log(self.CoulombLambda.in_cgs())
        #(13.25) in Choudhuri.
        self.eta_sub1 = pi**(3./2)*me**0.5*Z*qe**2/(GammaE*2*(2*kb)**(3./2))
        self.eta = self.eta_sub1*T**(-3./2)*self.lnLambda
        #(13.27) \eta = 7.3\times10^{-9} ln Lambda/T^{3/2} (e.s.u)
        print("eta = %0.1e lnLambda/T^3/2"%self.eta_sub1.in_cgs())
        self.SpitzerResistivity = self.eta
        self.lmbda = c**2*self.eta/(4*pi)
        print("\lambda = %0.1e %s"%(self.lmbda.in_cgs(),self.lmbda.in_cgs().units))
        #(14.13) For T=10^4, lnLambda = 10, \lambda = 10^7 cm**2/2
        self.tau=(L**2/self.lmbda).in_cgs()
#
T1 = 1e4*unyt.K
n1 = 1*(unyt.cm)**(-3)
GammaE1 = 0.58
Z1 = 1
L1 = 2000*unyt.km

Spitz_Choud = SpitzerResistivityEtc(T1,n1,Z1,GammaE1,L1)


T2 = 1e9*unyt.K
rho1 = 1e9*unyt.g/unyt.cm**3
MassNi = 56*unyt.amu
n2 = (rho1/MassNi).in_cgs()
GammaE2 = 0.58 #wrong
Z2 = 26 #fully ionized nickle
L2 = 2000*unyt.km

Spitz_SNe = SpitzerResistivityEtc(T2,n2,Z2,GammaE2,L2)
print("%0.2e"%Spitz_SNe.tau.to('year'))



